Smoothing Dark Areas in Molecular Latent Diffusion

Latent diffusion is a promising framework for scalable 3D molecular generation, but it requires a latent space that remains smooth, valid, and navigable beyond posterior samples. Existing molecular VAEs, however, are typically learned through reconstruction-based objectives, which do not guarantee such a latent space. We show that this leads to dark areas: regions of latent space that are reachable during diffusion sampling but decode to disconnected or chemically invalid molecules. Unlike in image generation, molecular decoding requires strict structural and chemical precision, so even small latent perturbations can produce catastrophic failures. We therefore propose TopVAE, a topology-optimized VAE that reduces dark areas by making the decoder internalize structural and chemical constraints during training, eliminating the need for test-time chemical correction. TopVAE greatly improves off-posterior robustness, and when paired with a standard DiT, achieves $77\%$ lower FCD-3D on QM9, the highest V&C, $52\%$ lower FCD-3D on GEOM-Drugs, and $1.29{\times}$ more stable and connected molecules on zero-shot scaffold inpainting.

==> figures/plot_noise_robustness.py <==
"""Generate publication-quality noise robustness figure (QM9): Mol Stable + Connected vs sigma."""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

# ── Data (QM9, n=512, from master_eval JSONs) ────────────────────────────────
sigma = np.array([0.0, 0.05, 0.10, 0.20, 0.30, 0.50, 1.00])

mol_stable = {
    "UAE":    np.array([1.000, 1.000, 0.998, 0.871, 0.666, 0.406, 0.117]),
    "AADiT":  np.array([0.951, 0.902, 0.582, 0.014, 0.000, 0.000, 0.000]),
    "TopVAE": np.array([1.000, 1.000, 1.000, 0.994, 0.916, 0.682, 0.518]),
}

connected = {
    "UAE":    np.array([0.998, 0.975, 0.775, 0.357, 0.227, 0.213, 0.266]),
    "AADiT":  np.array([0.951, 0.914, 0.627, 0.033, 0.000, 0.000, 0.000]),
    "TopVAE": np.array([1.000, 1.000, 1.000, 1.000, 1.000, 0.979, 0.887]),
}

# ── Style definitions ─────────────────────────────────────────────────────────
style = {
    "UAE":    dict(color="#888888", linestyle="--", marker="o", label="UAE"),
    "AADiT":  dict(color="#E8770E", linestyle=":", marker="^", label="AADiT"),
    "TopVAE": dict(color="#2166AC", linestyle="-", marker="s", label="TopVAE"),
}
common = dict(linewidth=2, markersize=7, markeredgecolor="white", markeredgewidth=0.8)

# ── Figure ────────────────────────────────────────────────────────────────────
plt.rcParams.update({"font.size": 11, "font.family": "sans-serif"})
fig, axes = plt.subplots(1, 2, figsize=(10, 3.5), sharey=True)

panels = [("(a) Mol Stable", mol_stable), ("(b) Connected", connected)]

for ax, (title, data) in zip(axes, panels):
    for name, vals in data.items():
        ax.plot(sigma, vals, **style[name], **common)

    ax.axhline(0, color="#D0D0D0", linewidth=0.8, zorder=0)
    ax.set_title(title, fontsize=12, fontweight="medium", pad=8)
    ax.set_xlabel(r"Noise scale $\sigma$ (in $s_\mathrm{emp}$ units)", fontsize=11)
    ax.set_xlim(-0.03, 1.03)
    ax.set_ylim(0, 1.05)
    ax.set_xticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0])
    ax.tick_params(labelsize=10, direction="in")

    for spine in ax.spines.values():
        spine.set_linewidth(0.6)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

# Y-label only on left panel
axes[0].set_ylabel("Ratio", fontsize=11)

# Legend in panel (a)
axes[0].legend(loc="lower left", fontsize=10, frameon=True, fancybox=False,
               edgecolor="#CCCCCC", framealpha=0.95)

fig.tight_layout(w_pad=2.5)

# ── Save ──────────────────────────────────────────────────────────────────────
out = "/data1/xw3763/project/chem/MolGen/UAE-3D/papers/figures/noise_robustness"
fig.savefig(f"{out}.pdf", bbox_inches="tight", dpi=300)
fig.savefig(f"{out}.png", bbox_inches="tight", dpi=300)
print(f"Saved {out}.pdf and {out}.png")

